Distance-Certified Polyak-type Stepsizes for Subgradient Methods under H\"older Growth

In this paper, we consider nonsmooth convex optimization under a H{\"o}lder growth condition, with quadratic growth and weak sharp minima as two important special cases. Existing subgradient methods often employ predetermined decaying stepsize schedules, whereas the classical Polyak stepsize selects its stepsize adaptively but requires knowledge of the optimal value. We introduce a new distance-certified subgradient method (\DCSG) that follows a one-step optimization principle analogous to that underlying the Polyak stepsize, without requiring the optimal value. Specifically, \DCSG{} maintains a valid upper certificate for the current squared distance to the solution set. The method selects each stepsize by minimizing the worst-case upper bound on the next squared distance over all distances consistent with this certificate. We show that the resulting minimax problem admits a closed-form solution, yielding an explicit adaptive stepsize update. Under uniformly bounded subgradients, \DCSG{} improves upon the convergence rate of the classical subgradient method and matches the state-of-the-art rates for Lipschitz convex optimization under H{\"o}lder growth. In particular, it achieves linear convergence under sharp growth. Numerical experiments illustrate the performance of \DCSG.

==> dcsg_experiments.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "id": "ef2f9fe2",
      "metadata": {
        "id": "ef2f9fe2"
      },
      "source": [
        "# DC-SG: numerical experiments (Section 5)\n",
        "\n",
        "Code for Section 5 of *Distance-Certified Polyak-type Stepsizes for Subgradient Methods under Hölder Growth*.\n",
        "It implements DC-SG (Algorithm 2) and the four comparison methods, and reproduces the two experiments of the paper:\n",
        "\n",
        "| Section | Problem | Growth $(p,c)$ | Budget | Figure (file) |\n",
        "|---|---|---|---|---|\n",
        "| **5.1** | Power objectives (29): $\\min_{\\lVert x\\rVert_2\\le1}\\tfrac1p\\lVert A(x-x^\\star)\\rVert_1^p$, $d=50$, $p\\in\\{1,2,3\\}$ (synthetic) | $p$ and **exact** $c$ | $N=4000$ | Figure 3 (`exp1_power.pdf`) |\n",
        "| **5.2** | $\\ell_2$-regularized hinge-loss SVM (30), breast-cancer data, $\\lambda=10^{-2}$ | $p=2$, $c=\\lambda/2$ | $N=20{,}000$ | Figure 4 (`exp2_svm.pdf`) |\n",
        "\n",
        "**Information used by each method (Table 3).** $f^\\star$ is the optimal value, $(p,c)$ the Hölder growth parameters,\n",
        "$G$ a uniform bound on the subgradient norms on $C$, and $U_0\\ge\\operatorname{dist}(x_0,X^\\star)^2$ an initial\n",
        "squared-distance bound.\n",
        "\n",
        "| Method | $f^\\star$ | $p$ | $c$ | $G$ | $U_0$ | Stepsize schedule |\n",
        "|---|:-:|:-:|:-:|:-:|:-:|---|\n",
        "| DC-SG (Algorithm 2) | – | ✓ | ✓ | – | ✓ | adaptive |\n",
        "| Polyak [5] | ✓ | – | – | – | – | adaptive |\n",
        "| RSG [9] | – | ✓ | ✓ | ✓ | ✓ | stagewise |\n",
        "| DS-SG [7] | – | ✓ | ✓ | ✓ | ✓ | stagewise |\n",
        "| DecayGD [10] | – | ✓ | ✓ | ✓ | ✓ | predetermined |\n",
        "\n",
        "Every method that uses a constant receives the same value, and the baselines use the parameters prescribed by their\n",
        "own theorems (no hand tuning). DS-SG is run only for $1\\le p\\le2$, the range covered by its guarantees. Both figures\n",
        "plot the normalized squared distance $e_k/e_0$, $e_k=\\operatorname{dist}(x_k,X^\\star)^2$, against the number of\n",
        "subgradient evaluations $k$ (one projected subgradient step per evaluation; a final oracle call at $k=N$ that only\n",
        "records $f(x_N)$ and $E_N$ produces no update). The black dashed curve is the normalized DC-SG certificate $E_k/e_0$.\n",
        "\n",
        "Outputs are written to `dcsg_results/`: figures (`figures/`, PDF and PNG), the plotted curves (`data/`, CSV) and all\n",
        "reported numbers (`results.json`). Runtime: about 20 seconds (numpy, scipy, matplotlib, scikit-learn, cvxpy with\n",
        "Clarabel, threadpoolctl)."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 12,
      "id": "46543a25",
      "metadata": {
        "execution": {
          "iopub.execute_input": "2026-11-04T22:39:03.481728Z",
          "iopub.status.busy": "2026-11-04T22:39:03.481530Z",
          "iopub.status.idle": "2026-11-04T22:39:04.093641Z",
          "shell.execute_reply": "2026-11-04T22:39:04.092424Z"
        },
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "46543a25",
        "outputId": "8f23016b-19ee-4768-c702-23408a7bbb20"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "numpy 2.4.6 | matplotlib 3.10.0\n"
          ]
        }
      ],
      "source": [
        "import json, time\n",
        "from pathlib import Path\n",
        "from math import ceil, log, sqrt\n",
        "from types import SimpleNamespace as NS\n",
        "\n",
        "import numpy as np\n",
        "import matplotlib as mpl\n",
        "import matplotlib.pyplot as plt\n",
        "from scipy.optimize import minimize_scalar\n",
        "\n",
        "OUT = Path(\"dcsg_results\"); FIG = OUT / \"figures\"; DAT = OUT / \"data\"\n",
        "for folder in (FIG, DAT):\n",
        "    folder.mkdir(parents=True, exist_ok=True)\n",
        "RESULTS = {}    # every number reported in Section 5 is collected here\n",
        "\n",
        "# One fixed colour per method (validated categorical order) + line style as a second, colour-independent cue.\n",
        "STYLE = {\n",
        "    \"DC-SG\":   dict(color=\"#2a78d6\", ls=\"-\",                      lw=0.9, zorder=5),\n",
        "    \"Polyak\":  dict(color=\"#eb6834\", ls=\"-\",                      lw=1.3, zorder=4),\n",
        "    \"DS-SG\":   dict(color=\"#1baf7a\", ls=(0, (5, 1.5)),            lw=1.3, zorder=3),\n",
        "    \"RSG\":     dict(color=\"#eda100\", ls=(0, (6, 1.5, 1.5, 1.5)),  lw=1.3, zorder=2),\n",
        "    \"DecayGD\": dict(color=\"#e87ba4\", ls=(0, (1.2, 1.2)),          lw=1.7, zorder=3),\n",
        "}\n",
        "CERT = dict(color=\"#0b0b0b\", ls=(0, (3, 2)), lw=0.9, zorder=6)      # DC-SG certificate E_k\n",
        "METHODS = list(STYLE)\n",
        "LABEL = {\"DC-SG\": \"DC-SG (our method)\", \"Polyak\": r\"Polyak ($f^\\star$ known)\", \"DS-SG\": \"DS-SG\", \"RSG\": \"RSG\", \"DecayGD\": \"DecayGD\"}\n",
        "\n",
        "mpl.rcParams.update({\n",
        "    \"font.family\": \"STIXGeneral\", \"mathtext.fontset\": \"stix\", \"font.size\": 8,\n",
        "    \"axes.labelsize\": 8, \"axes.titlesize\": 8.5, \"legend.fontsize\": 7.5,\n",
        "    \"xtick.labelsize\": 7, \"ytick.labelsize\": 7, \"axes.linewidth\": 0.6,\n",
        "    \"axes.edgecolor\": \"#52514e\", \"xtick.color\": \"#52514e\", \"ytick.color\": \"#52514e\",\n",
        "    \"axes.grid\": True, \"grid.color\": \"#e6e5e1\", \"grid.linewidth\": 0.5, \"grid.linestyle\": \"-\",\n",
        "    \"legend.frameon\": False, \"lines.solid_capstyle\": \"round\", \"lines.dash_capstyle\": \"round\",\n",
        "    \"savefig.bbox\": \"tight\", \"savefig.dpi\": 300, \"figure.dpi\": 110, \"pdf.fonttype\": 42,\n",
        "})\n",
        "print(\"numpy\", np.__version__, \"| matplotlib\", mpl.__version__)"
      ]
    },
    {
      "cell_type": "markdown",
      "id": "0d3dcf2e",
      "metadata": {
        "id": "0d3dcf2e"
      },
      "source": [
        "## 1. Algorithms\n",
        "\n",
        "A *problem* object `P` provides `x0`, `oracle(x) -> (f(x), g)` with $g\\in\\partial f(x)$, `project` ($P_C$),\n",
        "`dist2(x)` $=\\operatorname{dist}(x,X^\\star)^2$ (for plotting only) and `fstar` (used by Polyak only).\n",
        "Each method returns the arrays $e_k$ and $f(x_k)-f^\\star$, $k=0,\\dots,N$, i.e., after exactly $k$ subgradient evaluations;\n",
        "DC-SG also returns its certificate $E_k$.\n",
        "\n",
        "* **DC-SG** — Algorithm 2: certificate update (11), stepsize/certificate from Propositions 2–3 (Table 1).\n",
        "* **Polyak** [5] — $\\alpha_k=(f(x_k)-f^\\star)/\\|g_k\\|^2$ (oracle baseline).\n",
        "* **RSG** [9] (Yang & Lin, 2018, Alg. 2) — stages of $t$ projected steps with constant step, restart from the stage\n",
        "  average, step divided by $a=2$ per stage; $\\eta_1=\\varepsilon_0/(aG^2)$ with $\\varepsilon_0=G\\sqrt{U_0}\\ge f(x_0)-f^\\star$.\n",
        "  Stage length from their main convergence theorem, $t=a^2c^{-2/p}G^2\\varepsilon^{-2(1-1/p)}$ (error bound\n",
        "  $\\operatorname{dist}\\le c^{-1/p}(f-f^\\star)^{1/p}$); for $p>1$ the target $\\varepsilon$ is the smallest one whose\n",
        "  $\\lceil\\log_a(\\varepsilon_0/\\varepsilon)\\rceil$ stages fit into the budget $N$. The plotted point is the running\n",
        "  average of the current stage (the RSG output).\n",
        "* **DS-SG** [7] (Johnstone & Moulin, 2020, Alg. 2 / Thm 3), $1\\le p\\le2$ — stage $m$ has length\n",
        "  $\\lceil \\tilde K_1\\beta^{(m-1)(p-1)}\\rceil$ and step $\\alpha_1\\beta^{-(m-1)p/2}$; $\\beta$ minimizes their complexity\n",
        "  bound (Sec. 6.2: $\\beta\\approx2.41$ for $p=1$, $\\approx1.53$ for $p=2$), enlarged if needed to satisfy their condition (23);\n",
        "  for $p=1$, $G\\leftarrow\\max\\{G,2c\\}$ so that $\\kappa\\ge2$. Last iterate.\n",
        "* **DecayGD** [10] (Wang, 2025) — $\\alpha_k=h(\\Delta_k)/L^2$, $\\Delta_{k+1}^2=\\Delta_k^2-h(\\Delta_k)^2/L^2$ with\n",
        "  $h(t)=ct^p$, $\\Delta_0^2=U_0$ and $L=\\max\\{G,\\sqrt2\\,c\\,p\\,U_0^{(p-1)/2}\\}$ (makes $h$ $L/\\sqrt2$-Lipschitz, as\n",
        "  required by Wang's Theorem 1)."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 13,
      "id": "9e7c3b10",
      "metadata": {
        "execution": {
          "iopub.execute_input": "2026-11-04T22:39:04.095971Z",
          "iopub.status.busy": "2026-11-04T22:39:04.095689Z",
          "iopub.status.idle": "2026-11-04T22:39:04.114073Z",
          "shell.execute_reply": "2026-11-04T22:39:04.113134Z"
        },
        "id": "9e7c3b10"
      },
      "outputs": [],
      "source": [
        "def dcsg(P, N, p, c, U0):\n",
        "    # Algorithm 2 (DC-SG). Returns e_k, f(x_k)-f* (evaluation only) and the certificate E_k (e_k <= E_k).\n",
        "    x = P.x0.copy(); U = float(U0)\n",
        "    e, gap, E = np.empty(N + 1), np.empty(N + 1), np.empty(N + 1)\n",
        "\n",
        "    for k in range(N + 1):\n",
        "        fx, g = P.oracle(x)\n",
        "        e[k], gap[k] = P.dist2(x), fx - P.fstar\n",
        "        h = np.linalg.norm(g)\n",
        "\n",
        "        if h == 0.0:                                                    # 0 in the subdifferential: x_k is optimal\n",
        "            e[k:], gap[k:], E[k:] = e[k], gap[k], 0.0\n",
        "            break\n",
        "\n",
        "        Ek = U if p == 1 else min(U, (h / c) ** (2.0 / (p - 1)))        # certificate update (11)\n",
        "        E[k] = Ek\n",
        "\n",
        "        if Ek == 0.0 or (p == 1 and h < c):\n",
        "            e[k:], gap[k:], E[k:] = e[k], gap[k], Ek\n",
        "            break\n",
        "\n",
        "        if k == N:\n",
        "            break\n",
        "\n",
        "        lam = h * h / (c * c * Ek ** (p - 1))                           # lambda_k in (14)\n",
        "\n",
        "        if lam > max(2.0, p):                                           # Polyak-type branch (15a)/(16a)\n",
        "            alpha, U = c * Ek ** (p / 2) / (h * h), (1.0 - 1.0 / lam) * Ek\n",
        "\n",
        "        elif p <= 2:                                                    # capped branch (15b)\n",
        "            alpha, U = Ek ** (1 - p / 2) / (2 * c), lam / 4 * Ek\n",
        "\n",
        "        else:                                                           # interior-maximizer branch (16b)\n",
        "            alpha = c / (h * h) * (h * h / (p * c * c)) ** (p / (2 * (p - 1)))\n",
        "            U = (p - 1) / p * (lam / p) ** (1 / (p - 1)) * Ek\n",
        "\n",
        "        x = P.project(x - alpha * g)\n",
        "\n",
        "    return dict(e=e, gap=gap, E=E)\n",
        "\n",
        "\n",
        "def polyak(P, N):\n",
        "    x = P.x0.copy(); e, gap = np.empty(N + 1), np.empty(N + 1)\n",
        "\n",
        "    for k in range(N + 1):\n",
        "        fx, g = P.oracle(x)\n",
        "        e[k], gap[k] = P.dist2(x), fx - P.fstar\n",
        "\n",
        "        if k == N:\n",
        "            break\n",
        "\n",
        "        h2 = g @ g\n",
        "\n",
        "        if h2 == 0.0:\n",
        "            e[k:], gap[k:] = e[k], gap[k]\n",
        "            break\n",
        "\n",
        "        x = P.project(x - max(fx - P.fstar, 0.0) / h2 * g)\n",
        "\n",
        "    return dict(e=e, gap=gap)\n",
        "\n",
        "\n",
        "def rsg_stage_length(p, c, G, eps0, N, a=2.0):\n",
        "    # Yang-Lin convergence theorem: t = a^2 c_YL^2 G^2 / eps^(2(1-theta)), theta = 1/p, c_YL = c^(-1/p).\n",
        "\n",
        "    if p == 1:\n",
        "        return max(1, ceil(a**2 * G**2 / c**2))\n",
        "\n",
        "    t_best = N      # fallback: a single stage\n",
        "\n",
        "    for eps in eps0 * np.logspace(-0.05, -30, 3000):\n",
        "        K = ceil(log(eps0 / eps) / log(a))\n",
        "        t = ceil(a**2 * c ** (-2 / p) * G**2 * eps ** (-2 * (1 - 1 / p)))\n",
        "\n",
        "        if K * t > N:\n",
        "            break\n",
        "\n",
        "        t_best = t\n",
        "\n",
        "    return max(1, t_best)\n",
        "\n",
        "\n",
        "def rsg(P, N, G, eps0, t, a=2.0):\n",
        "    x = P.x0.copy(); e, gap = np.empty(N + 1), np.empty(N + 1)\n",
        "    e[0], gap[0] = P.dist2(x), P.f(x) - P.fstar\n",
        "    eta, k = eps0 / (a * G**2), 0\n",
        "\n",
        "    while k < N:\n",
        "        m = min(t, N - k); s = np.zeros_like(x); y = x.copy()\n",
        "\n",
        "        for j in range(m):\n",
        "            _, g = P.oracle(y)\n",
        "            s += y; y = P.project(y - eta * g); k += 1\n",
        "            xb = s / (j + 1)\n",
        "            e[k], gap[k] = P.dist2(xb), P.f(xb) - P.fstar\n",
        "\n",
        "        x = s / m; eta /= a\n",
        "\n",
        "    return dict(e=e, gap=gap, t=t)\n",
        "\n",
        "\n",
        "def dssg_beta(p):\n",
        "    # beta minimizing Johnstone-Moulin's complexity bounds (24) (p = 1) and (26) (1 < p <= 2).\n",
        "    th, b = 1.0 / p, np.linspace(1.01, 8.0, 70000)\n",
        "    val = (np.sqrt(b) * np.log(2 * b) / np.log(b) if p == 1\n",
        "           else th * b ** (3 / (2 * th) - 1) * np.log(2 * b) / (b ** (1 / th - 1) - 1))\n",
        "\n",
        "    return float(b[np.argmin(val)])\n",
        "\n",
        "\n",
        "def dssg(P, N, p, c, G, Omega1):\n",
        "    assert 1 <= p <= 2, \"DS-SG theory covers 1 <= p <= 2 only\"\n",
        "    th = 1.0 / p\n",
        "\n",
        "    if p == 1:\n",
        "        G = max(G, 2 * c)       # Thm 3 requires kappa >= 2 when theta = 1\n",
        "    kap, beta = G / c, dssg_beta(p)\n",
        "\n",
        "    if p > 1:                   # condition (23)\n",
        "        beta = max(beta, 0.5 * (kap**2 / 4) ** (th / (th - 1)) * Omega1,\n",
        "                   th ** (-2 * th) * kap ** (-4 * th) * Omega1 ** (2 * (1 - th)))\n",
        "    K1 = th * kap**2 * beta ** (1 / (2 * th)) * log(2 * beta) * Omega1 ** (1 - 1 / th)\n",
        "    a1 = 2 * c / G**2 * (Omega1 / (2 * beta)) ** (1 / (2 * th))\n",
        "    x = P.x0.copy(); e, gap = np.empty(N + 1), np.empty(N + 1)\n",
        "    e[0], gap[0] = P.dist2(x), P.f(x) - P.fstar\n",
        "    k, m = 0, 1\n",
        "\n",
        "    while k < N:\n",
        "        Km = max(1, ceil(K1 * beta ** ((m - 1) * (p - 1))))\n",
        "        am = a1 * beta ** (-(m - 1) * p / 2)\n",
        "\n",
        "        for _ in range(min(Km, N - k)):\n",
        "            _, g = P.oracle(x)\n",
        "            x = P.project(x - am * g); k += 1\n",
        "            e[k], gap[k] = P.dist2(x), P.f(x) - P.fstar\n",
        "\n",
        "        m += 1\n",
        "\n",
        "    return dict(e=e, gap=gap, beta=beta, K1=K1)\n",
        "\n",
        "\n",
        "def decaygd(P, N, p, c, G, U0):\n",
        "    L = max(G, sqrt(2) * c * p * U0 ** ((p - 1) / 2))\n",
        "    x = P.x0.copy(); D2 = float(U0); e, gap = np.empty(N + 1), np.empty(N + 1)\n",
        "\n",
        "    for k in range(N + 1):\n",
        "        fx, g = P.oracle(x)\n",
        "        e[k], gap[k] = P.dist2(x), fx - P.fstar\n",
        "\n",
        "        if k == N:\n",
        "            break\n",
        "\n",
        "        hD = c * D2 ** (p / 2)\n",
        "        x = P.project(x - hD / L**2 * g)\n",
        "        D2 = max(D2 - hD**2 / L**2, 0.0)\n",
        "\n",
        "    return dict(e=e, gap=gap)\n",
        "\n",
        "\n",
        "def run_method(name, P, N, p, c, G, U0):\n",
        "    t0 = time.perf_counter()\n",
        "\n",
        "    if name == \"DC-SG\":\n",
        "        r = dcsg(P, N, p, c, U0)\n",
        "\n",
        "    elif name == \"Polyak\":\n",
        "        r = polyak(P, N)\n",
        "\n",
        "    elif name == \"RSG\":\n",
        "        eps0 = G * np.sqrt(U0)\n",
        "        r = rsg(P, N, G, eps0, rsg_stage_length(p, c, G, eps0, N))\n",
        "\n",
        "    elif name == \"DS-SG\":\n",
        "        r = dssg(P, N, p, c, G, U0)\n",
        "\n",
        "    elif name == \"DecayGD\":\n",
        "        r = decaygd(P, N, p, c, G, U0)\n",
        "\n",
        "    r[\"time\"] = time.perf_counter() - t0\n",
        "\n",
        "    return r\n",
        "\n",
        "\n",
        "def run_all(P, N, p, c, G, U0):\n",
        "\n",
        "    return {m: run_method(m, P, N, p, c, G, U0) for m in METHODS if not (m == \"DS-SG\" and p > 2)}"
      ]
    },
    {
      "cell_type": "markdown",
      "id": "7ae0484b",
      "metadata": {
        "id": "7ae0484b"
      },
      "source": [
        "### Implementation check: closed-form DC-SG update = numerical minimizer of the worst-case bound\n",
        "\n",
        "For random $(p,c,E_k,\\lambda_k)$ with $\\lambda_k\\ge1$ we minimize\n",
        "$\\Phi_k(\\alpha,E_k)=\\alpha^2h_k^2+\\max_{0\\le e\\le E_k}\\{e-2\\alpha c e^{p/2}\\}$ numerically and compare with\n",
        "Propositions 2–3.\n",
        "\n",
        "This verifies the stepsize and certificate formulas used in `dcsg` (Table 1); it is a test of the code, not one of the experiments of Section 5."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 14,
      "id": "672929a9",
      "metadata": {
        "execution": {
          "iopub.execute_input": "2026-11-04T22:39:04.116306Z",
          "iopub.status.busy": "2026-11-04T22:39:04.116078Z",
          "iopub.status.idle": "2026-11-04T22:39:04.392314Z",
          "shell.execute_reply": "2026-11-04T22:39:04.391200Z"
        },
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "672929a9",
        "outputId": "492fbb34-b444-4c94-951f-b3f1bce3bacf"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "max relative error: stepsize 7.8e-08, next certificate U_k+1 2.7e-08\n"
          ]
        }
      ],
      "source": [
        "def closed_form(E, h, c, p):\n",
        "    lam = h**2 / (c**2 * E ** (p - 1))\n",
        "\n",
        "    if lam > max(2, p):\n",
        "        return c * E ** (p / 2) / h**2, (1 - 1 / lam) * E\n",
        "\n",
        "    if p <= 2:\n",
        "        return E ** (1 - p / 2) / (2 * c), lam / 4 * E\n",
        "\n",
        "    return c / h**2 * (h**2 / (p * c**2)) ** (p / (2 * (p - 1))), (p - 1) / p * (lam / p) ** (1 / (p - 1)) * E\n",
        "\n",
        "def inner_max(alpha, E, c, p):\n",
        "    # max_{0<=e<=E} e - 2 alpha c e^{p/2}: endpoints + interior stationary point (exact)\n",
        "\n",
        "    cand = [0.0, E]\n",
        "\n",
        "    if p > 2:\n",
        "        e_int = (1 / (alpha * c * p)) ** (2 / (p - 2))\n",
        "\n",
        "        if e_int < E:\n",
        "            cand.append(e_int)\n",
        "\n",
        "    return max(e - 2 * alpha * c * e ** (p / 2) for e in cand)\n",
        "\n",
        "rng = np.random.default_rng(0); worst_a = worst_U = 0.0\n",
        "\n",
        "for _ in range(2000):\n",
        "    p = rng.choice([1.0, 1.25, 1.5, 2.0, 2.5, 3.0, 4.0]); c = 10 ** rng.uniform(-1, 1)\n",
        "    E = 10 ** rng.uniform(-2, 1); lam = 10 ** rng.uniform(0, 1.5); h = np.sqrt(lam * c**2 * E ** (p - 1))\n",
        "    a_cf, U_cf = closed_form(E, h, c, p)\n",
        "    res = minimize_scalar(lambda a: a**2 * h**2 + inner_max(a, E, c, p), bounds=(0, 4 * a_cf),\n",
        "                          method=\"bounded\", options=dict(xatol=1e-14 * a_cf))\n",
        "    worst_a = max(worst_a, abs(res.x - a_cf) / a_cf); worst_U = max(worst_U, abs(res.fun - U_cf) / U_cf)\n",
        "\n",
        "print(f\"max relative error: stepsize {worst_a:.1e}, next certificate U_k+1 {worst_U:.1e}\")\n",
        "RESULTS[\"unit_test\"] = dict(max_rel_err_step=worst_a, max_rel_err_U=worst_U)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 15,
      "id": "f8e9c7c3",
      "metadata": {
        "execution": {
          "iopub.execute_input": "2026-11-04T22:39:04.394286Z",
          "iopub.status.busy": "2026-11-04T22:39:04.394100Z",
          "iopub.status.idle": "2026-11-04T22:39:04.403265Z",
          "shell.execute_reply": "2026-11-04T22:39:04.402218Z"
        },
        "id": "f8e9c7c3"
      },
      "outputs": [],
      "source": [
        "# helpers: metrics, plotting, CSV export\n",
        "def proj_ball(R):\n",
        "    def proj(x):\n",
        "        n = np.linalg.norm(x)\n",
        "        return x if n <= R else x * (R / n)\n",
        "    return proj\n",
        "\n",
        "def iters_to(e, tol):\n",
        "    # number of iterations after which e_k/e_0 stays <= tol (None if never)\n",
        "    r = e / e[0]; above = np.nonzero(~(r <= tol))[0]\n",
        "\n",
        "    if above.size == 0:\n",
        "        return 0\n",
        "\n",
        "    return None if above[-1] == r.size - 1 else int(above[-1] + 1)\n",
        "\n",
        "def rel(e, e0):\n",
        "    r = e / e0\n",
        "    return np.where(r > 0, r, np.nan)       # exact zeros cannot be drawn on a log axis\n",
        "\n",
        "def draw(ax, out, e0, loglog=False, cert=True):\n",
        "    for m in METHODS:\n",
        "\n",
        "        if m not in out:\n",
        "            continue\n",
        "\n",
        "        r = rel(out[m][\"e\"], e0); k = np.arange(r.size)\n",
        "        sl = slice(1, None) if loglog else slice(None)\n",
        "        ax.plot(k[sl], r[sl], label=LABEL[m], rasterized=r.size > 3000, **STYLE[m])\n",
        "\n",
        "    if cert and \"DC-SG\" in out:\n",
        "        r = rel(out[\"DC-SG\"][\"E\"], e0); k = np.arange(r.size)\n",
        "        sl = slice(1, None) if loglog else slice(None)\n",
        "        ax.plot(k[sl], r[sl], label=r\"DC-SG certificate $E_k$\", **CERT)\n",
        "\n",
        "    ax.set_yscale(\"log\")\n",
        "\n",
        "    if loglog:\n",
        "        ax.set_xscale(\"log\")\n",
        "\n",
        "def track(P):\n",
        "    # wrap the oracle so that P.hmax = largest subgradient norm met by any method run on P\n",
        "    # (used to check that the a-priori bound G is valid along every trajectory)\n",
        "\n",
        "    P.hmax, base = 0.0, P.oracle\n",
        "\n",
        "    def oracle(x):\n",
        "        fx, g = base(x); P.hmax = max(P.hmax, float(np.linalg.norm(g)))\n",
        "        return fx, g\n",
        "\n",
        "    P.oracle = oracle\n",
        "    return P\n",
        "\n",
        "def log10_or_nan(v):\n",
        "    v = np.asarray(v, float)\n",
        "    return np.where(v > 0, np.log10(np.where(v > 0, v, 1.0)), np.nan)   # exact zeros -> NaN (not -inf)\n",
        "\n",
        "def export_csv(name, out, e0, loglog=False, npts=2500):\n",
        "    N = len(next(iter(out.values()))[\"e\"]) - 1\n",
        "    idx = (np.unique(np.r_[0, np.round(np.geomspace(1, N, npts)).astype(int)]) if loglog\n",
        "           else np.unique(np.linspace(0, N, min(N + 1, npts)).astype(int)))\n",
        "\n",
        "    cols, head = [idx], [\"k\"]\n",
        "\n",
        "    for m in METHODS:\n",
        "\n",
        "        if m in out:\n",
        "            cols.append(log10_or_nan(out[m][\"e\"][idx] / e0)); head.append(\"log10_\" + m.replace(\"-\", \"\"))\n",
        "\n",
        "    if \"DC-SG\" in out:\n",
        "        cols.append(log10_or_nan(out[\"DC-SG\"][\"E\"][idx] / e0)); head.append(\"log10_certificate\")\n",
        "\n",
        "    np.savetxt(DAT / name, np.column_stack(cols), delimiter=\",\", header=\",\".join(head), comments=\"\",\n",
        "               fmt=[\"%d\"] + [\"%.6e\"] * (len(cols) - 1))   # NaN marks exact zeros\n",
        "\n",
        "def summary(out, e0, tols=(1e-4, 1e-8)):\n",
        "    return {m: dict(final=float(r[\"e\"][-1] / e0), **{f\"iters_to_{t:.0e}\": iters_to(r[\"e\"], t) for t in tols},\n",
        "                    time_s=round(r[\"time\"], 2)) for m, r in out.items()}"
      ]
    },
    {
      "cell_type": "markdown",
      "id": "51e2002d",
      "metadata": {
        "id": "51e2002d"
      },
      "source": [
        "## 2. Section 5.1 — Power objectives with exact growth constants (Figure 3)\n",
        "\n",
        "$$\\min_{x\\in C}\\ f_p(x):=\\tfrac1p\\,\\|A(x-x^\\star)\\|_1^p,\\qquad C:=\\{x\\in\\mathbb R^d:\\|x\\|_2\\le1\\},\\qquad d=50,\\ p\\in\\{1,2,3\\}.\\tag{29}$$\n",
        "\n",
        "* $A=Q_1\\operatorname{diag}(\\sigma)Q_2^\\top$ with random orthogonal $Q_1,Q_2$ and singular values $\\sigma$ log-spaced\n",
        "  between $1/2$ and $1$, so $\\|A\\|_2=1$ and $\\operatorname{cond}_2(A)=2$; $\\|x^\\star\\|_2=1/2$. Since $A$ is nonsingular,\n",
        "  $X^\\star=\\{x^\\star\\}$ and $f^\\star=0$. The same $A$ and $x^\\star$ are used for every $p$.\n",
        "* **Exact growth constant.** $c=\\tfrac1p\\big(\\max_{1\\le j\\le d}\\|A^{-1}e_j\\|_2\\big)^{-p}$: indeed\n",
        "  $\\min_{v\\ne0}\\|Av\\|_1/\\|v\\|_2=1/\\max_j\\|A^{-1}e_j\\|_2$ (a convex function of $Av$ is maximized over the\n",
        "  $\\ell_1$-ball at a vertex), and the constant is attained along $x^\\star+tA^{-1}e_{j^\\star}$.\n",
        "* **Subgradient.** $g(x)=\\|A(x-x^\\star)\\|_1^{p-1}A^\\top\\operatorname{sign}(A(x-x^\\star))$ with $\\operatorname{sign}(0)=0$;\n",
        "  it satisfies the shrinking-subgradient condition (25) with $s=p-1$. Uniform bound on $C$:\n",
        "  $G=L=2^{p-1}d^{p/2}$ (written as $(2\\sqrt d)^{p-1}\\sqrt d$ in the code).\n",
        "* **Protocol.** $x_0=0$ and $U_0=1$ (conservative, since $e_0=\\|x_0-x^\\star\\|_2^2=1/4$); $N=4000$ subgradient\n",
        "  evaluations.\n",
        "\n",
        "The next cell checks $c$ and $G$ on random points of $C$; the run cell then asserts that the DC-SG certificate is\n",
        "valid ($e_k\\le E_k$) and nonincreasing (Proposition 1), and that $G$ bounds every subgradient met."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 16,
      "id": "a611c3f8",
      "metadata": {
        "execution": {
          "iopub.execute_input": "2026-11-04T22:39:04.405116Z",
          "iopub.status.busy": "2026-11-04T22:39:04.404950Z",
          "iopub.status.idle": "2026-11-04T22:39:05.583868Z",
          "shell.execute_reply": "2026-11-04T22:39:05.582625Z"
        },
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "a611c3f8",
        "outputId": "66d0f85a-6ed5-4684-aed3-5a7c4f348354"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "p=1: c=0.6280 | min sampled (f-f*)/dist^p = 3.3071 (>= c) | along worst direction = 0.6280 (= c) | G=7.1 >= max sampled ||g|| = 6.2\n",
            "p=2: c=0.1972 | min sampled (f-f*)/dist^p = 5.4603 (>= c) | along worst direction = 0.1972 (= c) | G=100.0 >= max sampled ||g|| = 34.7\n",
            "p=3: c=0.0826 | min sampled (f-f*)/dist^p = 11.2219 (>= c) | along worst direction = 0.0826 (= c) | G=1414.2 >= max sampled ||g|| = 200.3\n"
          ]
        }
      ],
      "source": [
        "def power_problem(p, d=50, cond=2.0, seed=0):\n",
        "    rng = np.random.default_rng(seed)       # same A and x* for every p\n",
        "    Q1, _ = np.linalg.qr(rng.standard_normal((d, d)))\n",
        "    Q2, _ = np.linalg.qr(rng.standard_normal((d, d)))\n",
        "    A = Q1 @ np.diag(np.geomspace(1.0, 1.0 / cond, d)) @ Q2.T\n",
        "    xs = rng.standard_normal(d); xs *= 0.5 / np.linalg.norm(xs)\n",
        "\n",
        "    def oracle(x):\n",
        "        r = A @ (x - xs); n1 = np.abs(r).sum()\n",
        "        return n1**p / p, n1 ** (p - 1) * (A.T @ np.sign(r))\n",
        "\n",
        "    colnorm = np.linalg.norm(np.linalg.inv(A), axis=0)\n",
        "    P = NS(name=f\"power p={p}\", p=p, A=A, xstar=xs, x0=np.zeros(d), fstar=0.0, oracle=oracle,\n",
        "           f=lambda x: oracle(x)[0], project=proj_ball(1.0), dist2=lambda x: float((x - xs) @ (x - xs)))\n",
        "    P.c = (1.0 / colnorm.max()) ** p / p\n",
        "    P.G = (2 * np.sqrt(d)) ** (p - 1) * np.sqrt(d)\n",
        "    P.U0 = 1.0\n",
        "    P.v_worst = np.linalg.inv(A)[:, colnorm.argmax()] / colnorm.max()   # unit direction attaining c\n",
        "\n",
        "    return P\n",
        "\n",
        "# sanity checks of the constants\n",
        "rng = np.random.default_rng(1)\n",
        "\n",
        "for p in [1, 2, 3]:\n",
        "    P = power_problem(p)\n",
        "    X = rng.standard_normal((20000, 50)); X *= (rng.random((20000, 1)) ** (1 / 50)) / np.linalg.norm(X, axis=1, keepdims=True)\n",
        "    ratio = min(P.f(x) / np.linalg.norm(x - P.xstar) ** p for x in X)\n",
        "    t = 1e-3; tight = P.f(P.xstar + t * P.v_worst) / t**p\n",
        "    gmax = max(np.linalg.norm(P.oracle(x)[1]) for x in X)\n",
        "    print(f\"p={p}: c={P.c:.4f} | min sampled (f-f*)/dist^p = {ratio:.4f} (>= c) | along worst direction = {tight:.4f} (= c)\"\n",
        "          f\" | G={P.G:.1f} >= max sampled ||g|| = {gmax:.1f}\")\n",
        "    RESULTS[f\"exp1_sampled_p{p}\"] = dict(min_ratio=float(ratio), worst_direction_ratio=float(tight))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 17,
      "id": "bc270f98",
      "metadata": {
        "execution": {
          "iopub.execute_input": "2026-11-04T22:39:05.586681Z",
          "iopub.status.busy": "2026-11-04T22:39:05.586478Z",
          "iopub.status.idle": "2026-11-04T22:39:06.619116Z",
          "shell.execute_reply": "2026-11-04T22:39:06.618110Z"
        },
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "bc270f98",
        "outputId": "cc079521-d0c1-470e-8846-a9432b39318a"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "p=1: c=0.6280, G=7.1, kappa=G/c=11 | DC-SG certificate: max_k e_k/E_k = 0.250, nonincreasing, E_N/e_0 = 1.4e-20\n",
            "   DC-SG    final e_N/e_0 = 1.1e-22 | e_k/e_0 stays <= 1e-8 from k = 1301\n",
            "   Polyak   final e_N/e_0 = 0.0e+00 | e_k/e_0 stays <= 1e-8 from k = 208\n",
            "   DS-SG    final e_N/e_0 = 2.2e-07 | e_k/e_0 stays <= 1e-8 from k = never\n",
            "   RSG      final e_N/e_0 = 3.8e-06 | e_k/e_0 stays <= 1e-8 from k = never\n",
            "   DecayGD  final e_N/e_0 = 2.8e-16 | e_k/e_0 stays <= 1e-8 from k = 1761\n",
            "p=2: c=0.1972, G=100.0, kappa=G/c=507 | DC-SG certificate: max_k e_k/E_k = 0.975, nonincreasing, E_N/e_0 = 5.4e-20\n",
            "   DC-SG    final e_N/e_0 = 1.8e-22 | e_k/e_0 stays <= 1e-8 from k = 1555\n",
            "   Polyak   final e_N/e_0 = 2.8e-31 | e_k/e_0 stays <= 1e-8 from k = 669\n",
            "   DS-SG    final e_N/e_0 = 3.2e-01 | e_k/e_0 stays <= 1e-8 from k = never\n",
            "   RSG      final e_N/e_0 = 2.8e-04 | e_k/e_0 stays <= 1e-8 from k = never\n",
            "   DecayGD  final e_N/e_0 = 2.4e-01 | e_k/e_0 stays <= 1e-8 from k = never\n",
            "p=3: c=0.0826, G=1414.2, kappa=G/c=17129 | DC-SG certificate: max_k e_k/E_k = 0.452, nonincreasing, E_N/e_0 = 6.3e-07\n",
            "   DC-SG    final e_N/e_0 = 9.3e-09 | e_k/e_0 stays <= 1e-8 from k = 4000\n",
            "   Polyak   final e_N/e_0 = 5.9e-22 | e_k/e_0 stays <= 1e-8 from k = 1097\n",
            "   RSG      final e_N/e_0 = 1.0e-01 | e_k/e_0 stays <= 1e-8 from k = never\n",
            "   DecayGD  final e_N/e_0 = 9.9e-01 | e_k/e_0 stays <= 1e-8 from k = never\n"
          ]
        }
      ],
      "source": [
        "N1, exp1 = 4000, {}\n",
        "for p in [1, 2, 3]:\n",
        "    P = track(power_problem(p))\n",
        "    out = run_all(P, N1, p, P.c, P.G, P.U0)\n",
        "    e0, dc = P.dist2(P.x0), out[\"DC-SG\"]\n",
        "    viol = float(np.max(dc[\"e\"] / dc[\"E\"]))     # the certificate is valid iff this is <= 1\n",
        "\n",
        "    assert viol <= 1 and np.all(np.diff(dc[\"E\"]) <= 0) and P.hmax <= P.G\n",
        "    exp1[p] = dict(P=P, out=out, e0=e0)\n",
        "    RESULTS[f\"exp1_p{p}\"] = dict(c=P.c, G=P.G, kappa=P.G / P.c, U0=P.U0, e0=e0, N=N1, max_e_over_E=viol,\n",
        "                                 final_relative_certificate=float(dc[\"E\"][-1] / e0), max_subgradient_norm=P.hmax,\n",
        "                                 rsg_t=out[\"RSG\"][\"t\"],\n",
        "                                 **({\"dssg_beta\": out[\"DS-SG\"][\"beta\"], \"dssg_K1\": out[\"DS-SG\"][\"K1\"]} if \"DS-SG\" in out else {}),\n",
        "                                 methods=summary(out, e0, tols=(1e-4, 1e-8)))\n",
        "\n",
        "    export_csv(f\"exp1_power_p{p}.csv\", out, e0)\n",
        "    print(f\"p={p}: c={P.c:.4f}, G={P.G:.1f}, kappa=G/c={P.G / P.c:.0f} | DC-SG certificate: max_k e_k/E_k = {viol:.3f}, \"\n",
        "          f\"nonincreasing, E_N/e_0 = {dc['E'][-1] / e0:.1e}\")\n",
        "\n",
        "    for m, s in RESULTS[f\"exp1_p{p}\"][\"methods\"].items():\n",
        "        it = s[\"iters_to_1e-08\"]\n",
        "        print(f\"   {m:8s} final e_N/e_0 = {s['final']:.1e} | e_k/e_0 stays <= 1e-8 from k = {it if it is not None else 'never'}\")"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 18,
      "id": "19d37d03",
      "metadata": {
        "execution": {
          "iopub.execute_input": "2026-11-04T22:39:06.621198Z",
          "iopub.status.busy": "2026-11-04T22:39:06.621005Z",
          "iopub.status.idle": "2026-11-04T22:39:07.825687Z",
          "shell.execute_reply": "2026-11-04T22:39:07.824799Z"
        },
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 304
        },
        "id": "19d37d03",
        "outputId": "7836da36-6473-4d1a-c179-02dc9339e0eb"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 759x258.5 with 3 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "fig, axes = plt.subplots(1, 3, figsize=(6.9, 2.35), sharey=True)\n",
        "\n",
        "for ax, p in zip(axes, [1, 2, 3]):\n",
        "    d = exp1[p]\n",
        "    draw(ax, d[\"out\"], d[\"e0\"])\n",
        "    ax.set_ylim(1e-16, 20); ax.set_xlim(0, N1)\n",
        "    ax.set_yticks(10.0 ** np.arange(-16, 0, 3))     # tick positions of Figure 3 (any matplotlib version)\n",
        "    ax.set_title(rf\"$p={p}$\" + (\"  (sharp)\" if p == 1 else \"  \"))\n",
        "    ax.set_xlabel(\"subgradient evaluations $k$\")\n",
        "\n",
        "axes[0].set_ylabel(r\"$\\mathrm{dist}(x_k,X^\\star)^2/\\mathrm{dist}(x_0,X^\\star)^2$\")\n",
        "h, l = axes[0].get_legend_handles_labels()\n",
        "fig.legend(h, l, loc=\"lower center\", ncol=6, bbox_to_anchor=(0.5, -0.1), handlelength=2.6, columnspacing=1.2)\n",
        "fig.tight_layout(w_pad=0.6)\n",
        "fig.savefig(FIG / \"exp1_power.pdf\"); fig.savefig(FIG / \"exp1_power.png\", dpi=200)\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "markdown",
      "id": "bf8203d3",
      "metadata": {
        "id": "bf8203d3"
      },
      "source": [
        "## 3. Section 5.2 — Regularized support vector machines (Figure 4)\n",
        "\n",
        "$$\\min_{w\\in C}\\ f(w):=\\frac1m\\sum_{i=1}^m\\max\\{0,1-y_i a_i^\\top w\\}+\\frac\\lambda2\\|w\\|_2^2,\\qquad\n",
        "C:=\\{w\\in\\mathbb R^d:\\|w\\|_2\\le R\\},\\qquad \\lambda=10^{-2},\\ R=\\sqrt{2/\\lambda}.\\tag{30}$$\n",
        "\n",
        "* **Data.** Wisconsin Diagnostic Breast Cancer dataset [28] (loaded with scikit-learn): $m=569$ samples with\n",
        "  30 features. Each feature is standardized to zero mean and unit variance and a constant coordinate is appended to\n",
        "  include an intercept, so $d=31$ and $y_i\\in\\{-1,1\\}$; the intercept is regularized as well.\n",
        "* **Growth constant.** $f$ is $\\lambda$-strongly convex with a unique minimizer $w^\\star$, and\n",
        "  $\\lambda\\|w^\\star\\|_2^2/2\\le f(w^\\star)\\le f(0)=1$ gives $w^\\star\\in C$. Hence (3) holds with $p=2$ and\n",
        "  $c=\\lambda/2=5\\times10^{-3}$.\n",
        "* **Subgradient.** $g(w)=-\\frac1m\\sum_{i:\\,y_ia_i^\\top w<1}y_ia_i+\\lambda w$. The selected subgradients need not vanish\n",
        "  as $w\\to w^\\star$, and Theorem 1 with $p=2$ gives $E_k=O(1/k)$ for DC-SG (Theorem 1 is stated for globally Lipschitz\n",
        "  $f$; here the subgradients are uniformly bounded on $C$, which is what its certificate argument uses). The baselines\n",
        "  use the uniform bound $G=\\frac1m\\sum_{i=1}^m\\|a_i\\|_2+\\lambda R$ on $C$.\n",
        "* **Reference solution.** Interior-point solve with Clarabel [29], refined by an exact KKT solve on the identified\n",
        "  margin set; dual feasibility, stationarity, complementarity and the primal–dual gap are checked. The reference is\n",
        "  used to evaluate the errors, and its objective value $f^\\star$ is used by the Polyak method.\n",
        "* **Protocol.** $w_0=0$, $U_0=R^2=200$, $N=20{,}000$ iterations. Figure 4 uses log–log axes and adds a reference line\n",
        "  of slope $-1$ (the $O(1/k)$ rate of Theorem 1)."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 19,
      "id": "75f510a7",
      "metadata": {
        "execution": {
          "iopub.execute_input": "2026-11-04T22:39:07.827839Z",
          "iopub.status.busy": "2026-11-04T22:39:07.827534Z",
          "iopub.status.idle": "2026-11-04T22:39:12.140472Z",
          "shell.execute_reply": "2026-11-04T22:39:12.139210Z"
        },
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "75f510a7",
        "outputId": "b5c3fe2f-fd85-4296-971d-042859a34ea4"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "SVM: m=569, d=31, lambda=0.01, R=14.1421, N=20,000\n",
            "c=0.005, G=5.1941 (largest ||g_k|| met: 2.8362), U0=200, e0=3.2091\n",
            "reference: f*=0.066257535721551, primal-dual gap=0.0e+00, stationarity residual=3.0e-16\n",
            "\n",
            "normalized squared distance e_N/e_0 at N=20,000:\n",
            "   DC-SG    1.50e-07\n",
            "   Polyak   7.85e-05\n",
            "   DS-SG    9.01e-05\n",
            "   RSG      3.02e-05\n",
            "   DecayGD  9.09e-05\n",
            "   DC-SG: 1.5e-07; the other methods range from 3.0e-05 to 9.1e-05\n",
            "\n",
            "DC-SG: max_k e_k/E_k = 0.455; log-log slope over k in [1000, N]: certificate E_k -1.08 (Theorem 1: -1), squared distance e_k -2.23\n"
          ]
        }
      ],
      "source": [
        "from sklearn.datasets import load_breast_cancer\n",
        "from threadpoolctl import threadpool_limits\n",
        "import cvxpy as cp\n",
        "\n",
        "def svm_problem(lam):\n",
        "    X, yl = load_breast_cancer(return_X_y=True)\n",
        "    X = (X - X.mean(0)) / X.std(0)\n",
        "    X = np.hstack([X, np.ones((X.shape[0], 1))])\n",
        "    y = np.where(yl == 1, 1.0, -1.0)\n",
        "    m, d = X.shape\n",
        "    Z = y[:, None] * X\n",
        "\n",
        "    def value(v):\n",
        "        # Objective-only diagnostics do not need another subgradient.\n",
        "        return float(np.maximum(1 - Z @ v, 0).mean() + 0.5 * lam * (v @ v))\n",
        "\n",
        "    def oracle(v):\n",
        "        mg = Z @ v\n",
        "        fx = np.maximum(1 - mg, 0).mean() + 0.5 * lam * (v @ v)\n",
        "        g = -Z[mg < 1].sum(0) / m + lam * v\n",
        "        return float(fx), g\n",
        "\n",
        "    # (i) interior-point solution, (ii) numerical KKT refinement of its margin set.\n",
        "    w = cp.Variable(d)\n",
        "    problem = cp.Problem(cp.Minimize(cp.sum(cp.pos(1 - Z @ w)) / m\n",
        "                                    + lam / 2 * cp.sum_squares(w)))\n",
        "    problem.solve(solver='CLARABEL', tol_gap_abs=1e-12, tol_gap_rel=1e-12,\n",
        "                  tol_feas=1e-12)\n",
        "    if problem.status not in ('optimal', 'optimal_inaccurate') or w.value is None:\n",
        "        raise RuntimeError(f'Reference SVM solve failed: {problem.status}')\n",
        "\n",
        "    margin_ip = Z @ w.value\n",
        "    Mset = np.abs(margin_ip - 1) < 1e-6\n",
        "    Vset = margin_ip < 1 - 1e-6\n",
        "    nM = int(Mset.sum())\n",
        "    K = np.block([[lam * np.eye(d), -Z[Mset].T / m],\n",
        "                  [Z[Mset], np.zeros((nM, nM))]])\n",
        "\n",
        "    sol = np.linalg.solve(K, np.r_[Z[Vset].sum(0) / m, np.ones(nM)])\n",
        "    ws, beta_margin = sol[:d], sol[d:]\n",
        "    beta = np.zeros(m)\n",
        "    beta[Vset], beta[Mset] = 1.0, beta_margin\n",
        "    margin = Z @ ws\n",
        "    slack = np.maximum(1 - margin, 0.0)\n",
        "    stationarity = float(np.linalg.norm(lam * ws - Z.T @ beta / m, ord=np.inf))\n",
        "    complementarity = float(max(np.max(np.abs(beta * (margin + slack - 1))),\n",
        "                                np.max(np.abs((1 - beta) * slack))))\n",
        "    dual_violation = float(max(0.0, -beta.min(), beta.max() - 1.0))\n",
        "\n",
        "    # Clipping tiny roundoff violations makes the dual vector feasible.\n",
        "    beta_feasible = np.clip(beta, 0.0, 1.0)\n",
        "    zbeta = Z.T @ beta_feasible\n",
        "    dual_value = float(beta_feasible.mean() - (zbeta @ zbeta) / (2 * lam * m**2))\n",
        "    fstar = value(ws)\n",
        "    primal_dual_gap = fstar - dual_value\n",
        "    margin_residual = float(np.max(np.abs(margin[Mset] - 1), initial=0.0))\n",
        "    kkt_ok = bool(dual_violation <= 1e-10 and stationarity <= 1e-10\n",
        "                  and complementarity <= 1e-10 and margin_residual <= 1e-10\n",
        "                  and np.all(margin[Vset] < 1)\n",
        "                  and np.all(margin[~(Mset | Vset)] > 1)\n",
        "                  and abs(primal_dual_gap) <= 1e-10)\n",
        "\n",
        "    if not kkt_ok:\n",
        "        raise RuntimeError('Reference active-set refinement failed KKT/duality checks.')\n",
        "\n",
        "    R = np.sqrt(2 / lam)\n",
        "    P = NS(name=f'svm lam={lam}', p=2, xstar=ws, x0=np.zeros(d),\n",
        "           oracle=oracle, f=value, project=proj_ball(R),\n",
        "           dist2=lambda v: float((v - ws) @ (v - ws)))\n",
        "\n",
        "    P.fstar, P.c, P.U0 = fstar, lam / 2, R**2\n",
        "    P.G = float(np.linalg.norm(X, axis=1).mean() + lam * R)\n",
        "    P.info = dict(m=m, d=d, n_margin_SV=nM, n_violators=int(Vset.sum()),\n",
        "                  regularized_intercept=True, kkt_ok=kkt_ok, fstar=P.fstar,\n",
        "                  reference_norm=float(np.linalg.norm(ws)), radius=R,\n",
        "                  solver_status=problem.status, primal_dual_gap=float(primal_dual_gap),\n",
        "                  dual_value=dual_value, dual_feasibility_violation=dual_violation,\n",
        "                  stationarity_residual=stationarity,\n",
        "                  complementarity_residual=complementarity,\n",
        "                  margin_equation_residual=margin_residual,\n",
        "                  interior_point_gap=float(abs(P.fstar - value(w.value))))\n",
        "\n",
        "    assert np.linalg.norm(ws) <= R and P.dist2(P.x0) <= P.U0\n",
        "    return P\n",
        "\n",
        "N2, LAM = 20000, 1e-2\n",
        "\n",
        "with threadpool_limits(limits=1):       # single-threaded BLAS keeps the runs bitwise reproducible\n",
        "    P2 = track(svm_problem(LAM))\n",
        "    e0_2 = P2.dist2(P2.x0)\n",
        "    out2 = run_all(P2, N2, 2, P2.c, P2.G, P2.U0)\n",
        "\n",
        "kk = np.arange(1000, N2 + 1)\n",
        "\n",
        "def tail_slope(values):\n",
        "    # least-squares slope of log10(values) against log10(k) over k in [1000, N]\n",
        "    keep = np.isfinite(values[kk]) & (values[kk] > 0)\n",
        "    return float(np.polyfit(np.log10(kk[keep]), np.log10(values[kk][keep]), 1)[0])\n",
        "\n",
        "final2 = {m: float(r[\"e\"][-1] / e0_2) for m, r in out2.items()}\n",
        "others = [m for m in out2 if m != \"DC-SG\"]\n",
        "RESULTS[\"exp2\"] = dict(\n",
        "    lam=LAM, N=N2, c=P2.c, G=P2.G, kappa=P2.G / P2.c, U0=P2.U0, e0=e0_2, info=P2.info,\n",
        "    max_subgradient_norm=P2.hmax,\n",
        "    max_e_over_E=float(np.max(out2[\"DC-SG\"][\"e\"] / out2[\"DC-SG\"][\"E\"])),\n",
        "    final_relative_certificate=float(out2[\"DC-SG\"][\"E\"][-1] / e0_2),\n",
        "    rsg_t=out2[\"RSG\"][\"t\"], dssg_beta=out2[\"DS-SG\"][\"beta\"], dssg_K1=out2[\"DS-SG\"][\"K1\"],\n",
        "    methods=summary(out2, e0_2, tols=(1e-3, 1e-5)),\n",
        "    final_range_other_methods=[min(final2[m] for m in others), max(final2[m] for m in others)],\n",
        "    slopes_1e3_to_N={**{m: tail_slope(r[\"e\"]) for m, r in out2.items()}, \"certificate\": tail_slope(out2[\"DC-SG\"][\"E\"])})\n",
        "\n",
        "# curves of Figure 4 (log-spaced k, log10 values) and the raw/normalized squared distances at every iteration\n",
        "export_csv(\"exp2_svm.csv\", out2, e0_2, loglog=True)\n",
        "columns, headers = [np.arange(N2 + 1)], [\"k\"]\n",
        "\n",
        "for name, r in out2.items():\n",
        "    slug = name.replace(\"-\", \"\")\n",
        "    columns += [r[\"e\"], r[\"e\"] / e0_2]\n",
        "    headers += [f\"{slug}_distance2\", f\"{slug}_relative_distance2\"]\n",
        "\n",
        "columns += [out2[\"DC-SG\"][\"E\"], out2[\"DC-SG\"][\"E\"] / e0_2]\n",
        "headers += [\"DCSG_certificate\", \"DCSG_relative_certificate\"]\n",
        "np.savetxt(DAT / \"exp2_svm_full.csv\", np.column_stack(columns), delimiter=\",\", header=\",\".join(headers),\n",
        "           comments=\"\", fmt=[\"%d\"] + [\"%.17e\"] * (len(columns) - 1))\n",
        "\n",
        "lo, hi = RESULTS[\"exp2\"][\"final_range_other_methods\"]\n",
        "sl = RESULTS[\"exp2\"][\"slopes_1e3_to_N\"]\n",
        "\n",
        "print(f\"SVM: m={P2.info['m']}, d={P2.info['d']}, lambda={LAM:g}, R={P2.info['radius']:.4f}, N={N2:,}\")\n",
        "print(f\"c={P2.c:g}, G={P2.G:.4f} (largest ||g_k|| met: {P2.hmax:.4f}), U0={P2.U0:.0f}, e0={e0_2:.4f}\")\n",
        "print(f\"reference: f*={P2.fstar:.15f}, primal-dual gap={P2.info['primal_dual_gap']:.1e}, \"\n",
        "      f\"stationarity residual={P2.info['stationarity_residual']:.1e}\")\n",
        "print(f\"\\nnormalized squared distance e_N/e_0 at N={N2:,}:\")\n",
        "\n",
        "for m, v in final2.items():\n",
        "    print(f\"   {m:8s} {v:.2e}\")\n",
        "\n",
        "print(f\"   DC-SG: {final2['DC-SG']:.1e}; the other methods range from {lo:.1e} to {hi:.1e}\")\n",
        "print(f\"\\nDC-SG: max_k e_k/E_k = {RESULTS['exp2']['max_e_over_E']:.3f}; log-log slope over k in [1000, N]: \"\n",
        "      f\"certificate E_k {sl['certificate']:.2f} (Theorem 1: -1), squared distance e_k {sl['DC-SG']:.2f}\")"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 20,
      "id": "f9d1e820",
      "metadata": {
        "execution": {
          "iopub.execute_input": "2026-11-04T22:39:12.142729Z",
          "iopub.status.busy": "2026-11-04T22:39:12.142391Z",
          "iopub.status.idle": "2026-11-04T22:39:12.151502Z",
          "shell.execute_reply": "2026-11-04T22:39:12.150438Z"
        },
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "f9d1e820",
        "outputId": "baf2c01e-f359-477c-c962-397ec67cb5d1"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Checks passed: reference KKT/duality, growth bound, distance certificate, and finite errors.\n"
          ]
        }
      ],
      "source": [
        "# Numerical checks on the reference solution and on all displayed curves.\n",
        "\n",
        "tol_ref = 1e-10\n",
        "\n",
        "for name, r in out2.items():\n",
        "    assert len(r['e']) == len(r['gap']) == N2 + 1\n",
        "    assert np.all(np.isfinite(r['e'])) and np.all(np.isfinite(r['gap']))\n",
        "    assert np.all(r['e'] >= 0) and np.min(r['gap']) >= -tol_ref\n",
        "    assert np.min(r['gap'] - P2.c * r['e']) >= -tol_ref     # growth (3): f - f* >= c e, c = lambda/2\n",
        "\n",
        "eD, E = out2['DC-SG']['e'], out2['DC-SG']['E']\n",
        "\n",
        "assert np.all(eD <= E + tol_ref)                            # certificate valid: e_k <= E_k\n",
        "assert np.max(np.diff(E)) <= tol_ref                        # certificate nonincreasing (Proposition 1)\n",
        "assert P2.hmax <= P2.G * (1 + 1e-12)                        # G bounds every subgradient met\n",
        "assert min(r['gap'][-1] for r in out2.values()) > 100 * abs(P2.info['primal_dual_gap'])   # reference accurate enough\n",
        "\n",
        "RESULTS['exp2']['checks'] = dict(\n",
        "    certificate_valid=True, certificate_nonincreasing=True,\n",
        "    growth_inequality_valid=True, all_main_errors_finite=True,\n",
        "    observed_subgradient_bound_valid=True,\n",
        "    main_gap_min=float(min(np.min(r['gap']) for r in out2.values())))\n",
        "\n",
        "print('Checks passed: reference KKT/duality, growth bound, distance certificate, and finite errors.')"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 21,
      "id": "d6ad0ff6",
      "metadata": {
        "execution": {
          "iopub.execute_input": "2026-11-04T22:39:12.153270Z",
          "iopub.status.busy": "2026-11-04T22:39:12.153086Z",
          "iopub.status.idle": "2026-11-04T22:39:12.973728Z",
          "shell.execute_reply": "2026-11-04T22:39:12.972812Z"
        },
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 306
        },
        "id": "d6ad0ff6",
        "outputId": "3e897b4b-dbdd-47f9-c755-368c16dafe09"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 407x286 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "fig, ax = plt.subplots(figsize=(3.7, 2.6))\n",
        "draw(ax, out2, e0_2, loglog=True)\n",
        "k = np.array([10, 10000])\n",
        "ax.plot(k, 3e-6 * (k / 10.0) ** -1.0, color=\"#9a9994\", lw=0.8, ls=\"-\", zorder=1)          # reference slope -1\n",
        "ax.text(12, 6e-9, r\"reference slope $-1$ ($O(1/k)$, Thm 1)\", color=\"#52514e\", fontsize=6.8)\n",
        "ax.set_xlim(1, N2); ax.set_ylim(1e-9, 1e2)\n",
        "ax.set_yticks(10.0 ** np.arange(-9, 2, 2))                  # tick positions of Figure 4 (any matplotlib version)\n",
        "ax.set_xlabel(\"subgradient evaluations $k$\")\n",
        "ax.set_ylabel(r\"$\\mathrm{dist}(w_k,X^\\star)^2/\\mathrm{dist}(w_0,X^\\star)^2$\")\n",
        "ax.legend(loc=\"center left\", bbox_to_anchor=(1.02, 0.5), ncol=1, handlelength=2.6)\n",
        "fig.savefig(FIG / \"exp2_svm.pdf\"); fig.savefig(FIG / \"exp2_svm.png\", dpi=200)\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "markdown",
      "id": "58167efb",
      "metadata": {
        "id": "58167efb"
      },
      "source": [
        "## 4. Saved outputs"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 22,
      "id": "fd1a053a",
      "metadata": {
        "execution": {
          "iopub.execute_input": "2026-11-04T22:39:12.975923Z",
          "iopub.status.busy": "2026-11-04T22:39:12.975702Z",
          "iopub.status.idle": "2026-11-04T22:39:12.982538Z",
          "shell.execute_reply": "2026-11-04T22:39:12.981582Z"
        },
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "fd1a053a",
        "outputId": "e96cefe2-b2c9-4c10-9f83-42c28ae6de4c"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "saved: ['exp1_power.pdf', 'exp1_power.png', 'exp2_svm.pdf', 'exp2_svm.png'] ['exp1_power_p1.csv', 'exp1_power_p2.csv', 'exp1_power_p3.csv', 'exp2_svm.csv', 'exp2_svm_full.csv']\n"
          ]
        }
      ],
      "source": [
        "def to_jsonable(o):\n",
        "    if isinstance(o, dict):\n",
        "        return {str(k): to_jsonable(v) for k, v in o.items()}\n",
        "    if isinstance(o, (list, tuple)):\n",
        "        return [to_jsonable(v) for v in o]\n",
        "    if isinstance(o, (np.floating, float)):\n",
        "        return None if not np.isfinite(o) else float(o)\n",
        "    if isinstance(o, (np.integer,)):\n",
        "        return int(o)\n",
        "    if isinstance(o, np.bool_):\n",
        "        return bool(o)\n",
        "    return o\n",
        "\n",
        "(OUT / \"results.json\").write_text(json.dumps(to_jsonable(RESULTS), indent=1))\n",
        "print(\"saved:\", sorted(p.name for p in FIG.iterdir()), sorted(p.name for p in DAT.iterdir()))"
      ]
    }
  ],
  "metadata": {
    "kernelspec": {
      "display_name": "Python 3 (ipykernel)",
      "language": "python",
      "name": "python3"
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3",
      "version": "3.13.18"
    },
    "revision": {
      "description": "Matched to Section 5 of the manuscript dated November 4, 2026: two experiments (5.1 power objectives, Figure 3; 5.2 regularized SVM, Figure 4). Removed the sunspot tuning study, the LAD supplement and the analyses the paper does not report; Figure 4 is the single distance panel with the certificate and a reference slope -1.",
      "execution_method": "Whole notebook executed top to bottom with nbconvert",
      "version": "v5"
    },
    "colab": {
      "provenance": []
    }
  },
  "nbformat": 4,
  "nbformat_minor": 5
}
